Parametric experimental studies on the shock related unsteadiness in a hemispherical spiked body at supersonic flow

Experimental studies are carried out to investigate the effects of the geometrical parameters with a drag reducing spike on a hemispherical forebody in a supersonic freestream of $M_\infty=2.0$ at $0^{\circ}$ angle of attack. The spike length $(l/D=0.5,1.0,1.5,2.0)$, spike stem diameter $(d/D=0.06,0.12,0.18)$, and spike tip shapes are varied and their influence on the time-averaged, and time-resolved flow field are examined. When $l/D$ increases, a significant reduction in drag ($c_d$) is achieved at $l/D=1.5$, whereas the variation in $d/D$ has only a minor effect. The intensity of the shock-related unsteadiness is reduced with an increase in {$d/D$ from $0.06$ to $0.18$}, whereas changes in $l/D$ have a negligible effect. The effects of spike tip geometry are studied by replacing the sharp spike tip with a hemispherical one having three different base shapes (vertical base, circular base, and elliptical base). Hemispherical spike tip with a vertical base is performing better by reducing $c_d$ and flow unsteadiness. The dominant Spatio-temporal mode arising due to the shock-related unsteadiness is represented through modal analysis of time-resolved shadowgraph images and the findings are consistent with the other measurements.

==> anc/VideoCaptions.txt <==
\caption{video1}
{High-speed time-resolved shadowgraphy video for the hemispherical spiked forebody configuration (l/D=1.0, d/D=0.06) at a freestream supersonic flow Mach number of 2.0. The forebody base diameter is 50 mm and the video is acquired at 43000 frames per second.}

\caption{video2}
{High-speed time-resolved shadowgraphy video for the hemispherical spiked forebody configuration (l/D=1.0, d/D=0.12) at a freestream supersonic flow Mach number of 2.0. The forebody base diameter is 50 mm and the video is acquired at 43000 frames per second.}

\caption{video3}
{High-speed time-resolved shadowgraphy video for the hemispherical spiked forebody configuration (l/D=1.0, d/D=0.18) at a freestream supersonic flow Mach number of 2.0. The forebody base diameter is 50 mm and the video is acquired at 43000 frames per second.}

\caption{video4}
{High-speed time-resolved shadowgraphy video for the hemispherical spiked forebody configuration (d/D=0.12, l/D=0.5) at a freestream supersonic flow Mach number of 2.0. The forebody base diameter is 50 mm and the video is acquired at 43000 frames per second.}

\caption{video5}
{High-speed time-resolved shadowgraphy video for the hemispherical spiked forebody configuration (d/D=0.12, l/D=1.5) at a freestream supersonic flow Mach number of 2.0. The forebody base diameter is 50 mm and the video is acquired at 43000 frames per second.}

\caption{video6}
{High-speed time-resolved shadowgraphy video for the hemispherical spiked forebody configuration (d/D=0.12, l/D=2.0) at a freestream supersonic flow Mach number of 2.0. The forebody base diameter is 50 mm and the video is acquired at 43000 frames per second.}

\caption{video7}
{High-speed time-resolved shadowgraphy video for the hemispherical forebody configuration with no spike at a freestream supersonic flow Mach number of 2.0. The forebody base diameter is 50 mm and the video is acquired at 43000 frames per second.}

\caption{video8}
{High-speed time-resolved shadowgraphy video for the hemispherical spiked forebody configuration with a hemispherical spike tip-vertical base (d/D=0.12, l/D=2.0) at a freestream supersonic flow Mach number of 2.0. The forebody base diameter is 50 mm and the video is acquired at 43000 frames per second.}

\caption{video9}
{High-speed time-resolved shadowgraphy video for the hemispherical spiked forebody configuration with a hemispherical spike tip-circular base (d/D=0.12, l/D=2.0) at a freestream supersonic flow Mach number of 2.0. The forebody base diameter is 50 mm and the video is acquired at 43000 frames per second.}

\caption{video10}
{High-speed time-resolved shadowgraphy video for the hemispherical spiked forebody configuration with a hemispherical spike tip-ellitical base (d/D=0.12, l/D=2.0) at a freestream supersonic flow Mach number of 2.0. The forebody base diameter is 50 mm and the video is acquired at 43000 frames per second.}

